15000 Ellipsoidal Binary Candidates in TESS: Orbital Periods, Binary Fraction, and Tertiary Companions

We present a homogeneously-selected sample of 15779 candidate binary systems with main sequence primary stars and orbital periods shorter than 5 days. The targets were selected from TESS full-frame image lightcurves on the basis of their tidally-induced ellipsoidal modulation. Spectroscopic follow-up suggests a sample purity of $83 \pm 13$ per cent. Injection-recovery tests allow us to estimate our overall completeness as $28 \pm 3$ per cent with $P_\mathrm{orb} < 3$ days and to quantify our selection effects. We estimate that $39 \pm 4$ per cent of our sample are contact binary systems, and we disentangle the period distributions of the contact and detached binaries. We derive the orbital period distribution of the main sequence binary population at short orbital periods, finding a distribution continuous with the log-normal distribution previously found for solar-type stars at longer periods, but with a significant steepening at $P_\mathrm{orb} \lesssim 3$ days, and a pile-up of contact binaries at $P_\mathrm{orb} \approx 0.4$ days. Companions in the period range 1--5 days are found to be an order of magnitude more frequent around stars hotter than $\approx 6250 K$ (the Kraft break) when compared to cooler stars, suggesting that magnetic braking plays an important role in shaping the temperature and period distributions. We detect resolved tertiary companions to $9.0 \pm 0.2$ per cent of our binaries with a median separation of 3200 AU. The frequency of tertiary companions rises to $29 \pm 5$ per cent among the systems with the shortest ellipsoidal periods. This large binary sample with quantified selection effects will be a powerful resource for future studies of detached and contact binary systems with $P_\mathrm{orb} < 5$ days.

==> figures/period_distribution_comparison_temperature.py <==
#!/usr/bin/env python

"""
"""
    
import numpy as np
import matplotlib.pyplot as plt
from sys import argv, exit
import mgutils as mg, mgutils.constants as co
from astropy.io import fits
import beer_utils as beer

sam_name = '/home/matthew/work/tess/targets/all_targets_score04_beer_gaia_tic_contamination.fit'
sim_name = '/home/matthew/work/tess/simulations/simulated_data/900046_matched.fit'
contact_sim_name = '/home/matthew/work/tess/simulations/simulated_data/900056_matched.fit'
# input_name = '/home/matthew/work/tess/catalogs/input_from_kareem_and_qlp_north_catalog_gaia_tic_nosubgiants.fit'
input_name = '/home/matthew/work/tess/catalogs/input_gaia_tic_beer.fits'

score_threshold = 0.6

filters = True

def contact_fraction(period):
    fract = -1.0 - 5.0*(np.log10(period))
    fract[fract<0] = 0
    fract[fract>1] = 1
    fract[np.isnan(fract)] = 1
    return fract


def period_selection_crude(p, hinge=3, flat_shortp=False):
    p = np.array(p)
    ps = p**(-2/3)
    if flat_shortp:
        ps[p<1] = 1
    if np.isfinite(hinge):
        ps[p>hinge] = p[p>hinge]**(-4/3)   * (hinge**(-2/3)/hinge**(-4/3)) 
    return ps


if __name__ == '__main__':

    if "-h" in argv:
        print ("period_distribution.py usage")
        raise SystemExit


    ### Input sample for the sample size
    with fits.open(input_name) as hdul:
        input = hdul[1].data
    if filters:
        ok = beer.gaia_filters(input) & (input['Teff'] < 6000) & (input['Teff'] > 4800) #& (input['parallax'] > 10./3)
    else:
        ok = beer.gaia_filters(input)#  & (input['parallax'] > 10./3)
    # high = beer.gaia_filters(input) & (input['Teff'] > 6000)  & (input['Teff'] < 9000) & (input['parallax'] > 10./3)
    print("\n\nNumber of input targets:", np.sum(ok))
    input_size = np.sum(ok)
    # input_size_high = np.sum(high)


    ### Simulation
    with fits.open(sim_name) as hdul:
        simn = hdul[1].data
    if filters:
        ok = (simn['Teff_1'] < 6000) & (simn['Teff_1'] > 4800)
    else:
        ok = np.ones(len(simn), dtype=bool)
    # high = (simn['Teff_1'] > 6000)  & (simn['Teff_1'] < 9000)
    # simn_high = simn[high]
    simn = simn[ok]


    ### Contact simulation
    with fits.open(contact_sim_name) as hdul:
        cb_simn = hdul[1].data
    if filters:
        ok = (cb_simn['Teff_1'] < 6000) & (cb_simn['Teff_1'] > 4800)
    else:
        ok = np.ones(len(cb_simn), dtype=bool)
    # high = (cb_simn['Teff_1'] > 6000)  & (cb_simn['Teff_1'] < 9000)
    # cb_simn_high = cb_simn[high]
    cb_simn = cb_simn[ok]


    ### Sample
    with fits.open(sam_name) as hdul:
        sample = hdul[1].data
    if filters:
        ok = beer.standard_filters(sample) & (sample['Teff'] < 6000)  & (sample['Teff'] > 4800) #& (sample['parallax'] > 10./3)
    else:
        ok = beer.standard_filters(sample)# & (sample['parallax'] > 10./3)
    # high = beer.standard_filters(sample) & (sample['Teff'] > 6000)  & (sample['Teff'] < 9000) & (sample['parallax'] > 10./3)
    # sample_high = sample[high]
    sample = sample[ok]
    print("This work", np.percentile(sample['Teff'], [5, 95]))

    print(np.sum(ok))

    
    ######################################## Data processing

    ### Bin by period
    bins = np.hstack((
        np.linspace(0.01,3,13)
    ))
    # bins = np.logspace(-0.5, 0.5, 6)
    bin_centres = np.hstack(( [10**-1], 10**( ( np.log10(bins[:-1]) + np.log10(bins[1:]) )/2. ), [10**10] ))
    log_bin_width = np.log10(bins[1:]) - np.log10(bins[:-1])
    inds = np.digitize(simn['P_2'], bins)
    inds_unique = np.array(range(len(bins)+1))

    ### Period selection function
    n_bins = np.array([ np.sum(inds==i) for i in inds_unique ])
    n_selected = np.array([ np.sum(simn['score'][inds==i] > score_threshold) for i in inds_unique ])
    period_selection = n_selected / n_bins
    print(n_selected)

    ### Contact binaries
    cb_inds = np.digitize(cb_simn['P_2'], bins)
    cb_inds_unique = np.array(range(len(bins)+1))
    cb_n_bins = np.array([ np.sum(cb_inds==i) for i in cb_inds_unique ])
    cb_n_selected = np.array([ np.sum(cb_simn['score'][cb_inds==i] > score_threshold) for i in cb_inds_unique ])
    cb_period_selection = cb_n_selected / cb_n_bins
    print(cb_n_selected)

    cb_fract = contact_fraction(bin_centres)
    combined_period_selection = cb_fract*cb_period_selection + (1-cb_fract)*period_selection
    combined_period_selection[~np.isfinite(combined_period_selection)] = period_selection[~np.isfinite(combined_period_selection)]

    period_selection[cb_fract==0] = np.nan

    # Bin by period
    inds_sample = np.digitize(sample['P'], bins)
    binned_sample = np.array([ np.sum(inds_sample==i) for i in inds_unique  ])
    rescaled_sample = binned_sample / period_selection
    errs_sample = np.sqrt(binned_sample)
    errs_rescaled = np.sqrt((np.sqrt(binned_sample)/binned_sample)**2 + (np.sqrt(n_selected)/n_selected)**2 + 0.1**2) * rescaled_sample
    comb_rescaled_sample = binned_sample / combined_period_selection
    comb_errs_rescaled = np.sqrt((np.sqrt(binned_sample)/binned_sample)**2 + (np.sqrt(n_selected*(1-cb_fract))/n_selected)**2 + \
                            (np.sqrt(cb_n_selected*cb_fract)/np.maximum(cb_n_selected,1))**2 + 0.1**2) * comb_rescaled_sample
    print(binned_sample)
    print(rescaled_sample)
    print(comb_rescaled_sample)



    ### Sample
    ax = mg.formatGraph(xlabel="Period [days]", ylabel="Corrected distribution, $T_\\mathrm{eff}$= 4800--6000K\n[arbitrary scale]")

    # n,_,_ = ax.hist(sample['P'], bins, weights=np.ones(len(sample))/binned_sample[1], label='This work', ls='-', color='r', log=False, histtype='step', )
    # error_scale = n / comb_rescaled_sample[1:-1]
    # ax.errorbar(bin_centres[1:-1], n, comb_errs_rescaled[1:-1]*error_scale, fmt='none', color='r')

    scale = 1 / comb_rescaled_sample[np.digitize(1.5, bins)]
    n,_,_ = ax.hist(sample['P'], bins, weights=1./combined_period_selection[inds_sample]*scale, label='This work (Green et al. 2023)', ls='-', color='r', log=False, histtype='step', lw=2)
    error_scale = n / comb_rescaled_sample[1:-1]
    # ax.errorbar(bin_centres[1:-1], n, comb_errs_rescaled[1:-1]*error_scale, fmt='none', color='r')


    
    ########## Other samples


    # Kirk Kepler EBs
    with fits.open('/home/matthew/work/tess/catalogs/comparisons/Kirk2016_Kebs.fit') as hdul:
        kirk = hdul[1].data
    kirk = kirk[(kirk['Teff'] > 4800) & (kirk['Teff'] < 6000)]

    # Prsa TESS EBs
    with fits.open('/home/matthew/work/tess/catalogs/comparisons/Prsa2021_TESS_EBs.fits') as hdul:
        prsa = hdul[1].data
    prsa = prsa[(prsa['Teff'] > 4800) & (prsa['Teff'] < 6000)]
    
    # # Soszynski OGLE EBs
    # with fits.open('/home/matthew/work/tess/catalogs/comparisons/Soszynski2016_OGLE_EBs.fits') as hdul:
    #     soszynzki_eb = hdul[1].data
    # kirk = kirk[(kirk['Teff'] > 4800) & (kirk['Teff'] < 6000)]

    # # Soszynski OGLE Ells
    # with fits.open('/home/matthew/work/tess/catalogs/comparisons/Soszynski2016_OGLE_Ells.fits') as hdul:
    #     soszynzki_ell = hdul[1].data
    # kirk = kirk[(kirk['Teff'] > 4800) & (kirk['Teff'] < 6000)]

    # El-Badry ZTF EBs
    with fits.open('/home/matthew/work/tess/catalogs/comparisons/ElBadry2022_ZTF_EBs_Teff.fits') as hdul:
        elbadry = hdul[1].data
    elbadry = elbadry[(elbadry['Teff'] > 4800) & (elbadry['Teff'] < 6000)]


    labels = ['Kepler EBs (Kirk et al. 2016)', 'TESS EBs (Prsa et al. 2022)', 'ZTF EBs (El-Badry et al. 2022)', 'OGLE EBs (Soszynski et al. 2016)',  'OGLE Ells (Soszynski et al. 2016)']
    keys = ['Per', 'period', 'Porb_days', 'Porb', 'Porb']

    styles = [':', '--', '-.']


    # for j, data in enumerate([kirk, prsa, soszynzki_eb, soszynzki_ell]):
    for j, data in enumerate([kirk, prsa, elbadry]):
        hinge = 3 if j==2 else np.inf
        flat_shortp = False if j==2 else True
        print(j, hinge, flat_shortp)
        bins = np.hstack((
            np.linspace(0.01,10,41)
        ))
        # bins = np.logspace(-0.5, 0.5, 6)
        bin_centres = np.hstack(( [10**-0.3], 10**( ( np.log10(bins[:-1]) + np.log10(bins[1:]) )/2. ), [10**0.8] ))
        log_bin_width = np.log10(bins[1:]) - np.log10(bins[:-1])
        inds_unique = np.array(range(len(bins)+1))

        # Bin by period 
        inds_cat = np.digitize(data[keys[j]], bins)
        binned_cat = np.array([ np.sum(inds_cat==i) for i in inds_unique  ])
        rescaled_cat = binned_cat / period_selection_crude(bin_centres, hinge=hinge, flat_shortp=flat_shortp)
        errs_cat = np.sqrt(binned_cat)
        errs_rescaled = (np.sqrt(binned_cat)/binned_cat) * rescaled_cat

        # Plot histogram
        scale = 1 / rescaled_cat[np.digitize(1.5, bins)]
        n,_,_ = ax.hist(data[keys[j]], bins, weights=1./period_selection_crude(data[keys[j]], hinge=hinge, flat_shortp=flat_shortp)*scale, \
                                label=labels[j], ls=styles[j], color=f'C{j}', log=False, histtype='step', lw=2)
        # n,_,_ = ax.hist(data[keys[j]], bins, label=labels[j], ls='-', color=f'C{j}', log=False, histtype='step', )

        # ok = (data['Teff'] > 0) & np.isfinite(data['Teff'])
        # print(labels[j], np.percentile(data['Teff'][ok], [5, 95]))




    # ax.set_xticks([0.6,1,2,3,10])
    # ax.set_xticklabels([0.6,1,2,3,10])
    # ax.set_xlim(0.6,3)
    ax.set_yscale('log')

    ax.legend(loc='upper right', framealpha=1)

    ax.set_ylim(1e-1, 1e2)
    ax.set_xlim(0,5)

    plt.tight_layout()
    plt.savefig('period_distribution_comparison_cool.pdf')
    plt.savefig('period_distribution_comparison_cool.png')
    plt.show()

